Differential algebraic modeling of an alkaline electrolyzer plant

We develop a mathematical model for dynamic simulation of an alkaline electrolyzer plant. The plant includes the stack, a water recirculation system and hydrogen storage with compressor. We model each component of the system with mass and energy balances. Our modeling strategy consists of a rigorous and systematic formulation using differential algebraic equations (DAE), along with a thermodynamic library that evaluates thermophysical properties. We perform a simulation with step power input. Dynamic modeling enables simulation and model-based optimization and control for optimal hydrogen production under varying operating conditions.

==> Electrolyzer_Full_Model_March2024/CompressorFun.m <==
function [WComp,Qheat] = CompressorFun(fH2,T1,T2,P1,P2,eta,speciesId)
%--------------------------------------------------------------------------
%   Author:
%       Brynjolf Ernstsson (s183865@dtu.dk)
%       Magnus Poulsen (s183991@dtu.dk)
%       Nicholas Madsen (s183843@dtu.dk)
%
%--------------------------------------------------------------------------
%   Description:
%       evaluates the work needed for compression of hydrogen at inlet
%       conditions T1 and P1 to outlet conditions T2 and P2.
%
%       The model assume a 3 stage compressor with the steps 
%       stage 1: 1 bar to 6 bar
%       stage 2: 6 bar to 40 bar
%       stage 3: 40 bar to 250 bar
%   
%   Compressor work:      
%       WComp = Enthalpy / Efficiency * H2 Flow
%
%   Intermediate cooling work:
%       Qheat = Enthalpy / H2 Flow
%
%   Inputs:
%       fH2         :   Molar flow rate of hydrogen [mol/s]
%       T1          :   Inlet temperature to compressor [K]
%       P1          :   Operating pressure usually 1 bar [Pa]
%       P2          :   Outlet pressure between 350-700 bar [Pa]
%       eta         :   Compressor efficiency
%       SpeciesID   :   ID of species (i.e. hydrogen) for Thermolib
%
%   Outputs:
%       WComp       :   Compressor work [W]
%       Qheat       :   Intermediate cooling work [W]
%       T2vals      :   Intermediate temperatures between cooling
%
%--------------------------------------------------------------------------

%% ----------- Termo Lib path and load params -----------------------------

%restoredefaultpath;

% Add path to Thermolib library including subfolders
%addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
%addpath(genpath('/usr/local/data/thermolib'));

% Load parameters for Thermolib of given species
params = LoadParamsMex(speciesId, 'PR');

%% --------------- Compute work -------------------------------------------

% Compressor using dH / efficiency * H2 flow
[hv1, ~] = PureRealVapHSVMex (T1 , P1,  params);
[hv2, ~] = PureRealVapHSVMex (T2 , P2,  params);
dH = hv2 - hv1;             % [J/kmol]
WComp = dH/eta * 1e-3*fH2;  % [W] = [J/s]

% Heat exchanger (cooling) using dH * H2 flow
[hv1, ~] = PureRealVapHSVMex (T2, P2,  params);
[hv2, ~] = PureRealVapHSVMex (T1 , P1,  params);
dH = hv2 - hv1;          % [J/kmol]
Qheat = fH2 * 1e-3*dH;   % [W] = [J/s]

end



==> Electrolyzer_Full_Model_March2024/ElecTankStacked.m <==
function [fg] = ElecTankStacked(t,xy,u,d,p)
%--------------------------------------------------------------------------
%   Author:
%   Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Stack all equation from Electrolyzer, separators, compressor, 
%       heat exchangers, tank, mixer.
%--------------------------------------------------------------------------
%   Last edit:
%       06-10-2023
%--------------------------------------------------------------------------
%
%   Inputs:
%       t       :    time
%       xy      :    stacked vector of differential and algebraic variables 
%       u       :    manipulated variables
%       d       :    disturbance
%       p       :    struct with parameters
%
%   Outputs:
%       fg      :    stacked f and g function
%
%--------------------------------------------------------------------------

%% Main code ==============================================================

% Unpack xy for each model part (Electrolyzer, Compressor, Tank, Separator, Mixer)

%Evaluate electrolyzer equations 
fg_Elec = ElectrolyzerStackv2(t,xy,d,u,p);

% Evaluate liquid/gas separators
fg_sep = Separators(t,xy,u,p);

% Evaluate compressor equations
g_comp = MultistageCompressor(t,xy,d,p);

%Evaluate tank equations 
fg_tank = Tank(t,xy,u,d,p);

%Evaluate HEXs equations 
g_HEX = HEXs(t,xy,u,d,p);

% Evaluate mixer equations
g_mixer = Mixer(t,xy,u,d,p);

% Collect all equations evaluations
fg = [fg_Elec; fg_sep; g_comp; fg_tank; g_HEX; g_mixer]; 

if isnan(fg)
    keyboard
end
end

==> Electrolyzer_Full_Model_March2024/Electrolysis_driver.m <==
%% Driver script for electrolysis model ===================================
%--------------------------------------------------------------------------
%   Author:
%       Brynjolf Ernstsson (s183865@dtu.dk)
%       Magnus Poulsen     (s183991@dtu.dk)
%       Nicholas Madsen    (s183843@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Driver file to run simulation of the electrolyzer model and plot
%       results. 
%--------------------------------------------------------------------------
%   Last edit:
%       13-06-2023
%--------------------------------------------------------------------------

%Clean workspace ==========================================================
clear; close all; clc

%Setup parameter struct =================================================== 
p.A          = 2.6;                          % [m2]
p.r          = [2.18e-4, -4.25e-7];          % [ohm m2, ohm m2/C] 
p.s          = 117.93e-3;                    % [V]
p.t          = [-145.29e-3 11.794 395.68];   % [m2/A, m2 C /A, m2 C2/A]
p.nc         = 230;                          %
p.As         = 131.56;                       % [m2]
p.sigma      = 5.67e-8;                      % [W/m2 k4]
p.eps        = 0.8;                          % 
p.eta        = 0.7;                          % Compressor effiency [%]
p.hc         = 5.5;                          % [W/m2 K]
p.Cp_lye     = 3.101;                        % [kJ/(kg K)]
p.Cp_el      = 51322.1;                      % [kJ/K]
p.F          = 96485.33;                     % [C/mol]
p.f1         = 120;                          % [mA2/cm4]
p.f2         = 0.98;                         %
p.P          = 101325;                       % [Pa]
p.SpeciesId  = 1304;                         % Species ID [Hydrogen]
p.V_tank     = 25;                          % [m3]
p.hcTank = 56.78;                           % Heat transfer coefficient for tank [W/(K m2)]
p.Atank = 148.38;                           % Area of tank (25 m3) [m2]

%Setup path to Termolib ===================================================
restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

% Add path to Jacobi
currentDir = pwd;
folderName = 'Jacobi';
folderPath = fullfile(currentDir, folderName);
addpath(folderPath);

%% Initial Tank Conditions ================================================

% Load parameters for Thermolib of given species
params = LoadParamsMex(p.SpeciesId, 'PR', 0);
p.params = params;

% Define temperature and pressure of tank 
Ttank = 25+273.15;  % [K]
Ptank = 200e5;      % [Pa]

% Define n of tank given Ttank, Ptank, Vtank and guess n0
n0tank = 10*1e-3;   % [kmol]
ntank = fsolve(@TankInitialFun, n0tank, [], p.V_tank, Ttank, Ptank, params);

% Calculate initial condition for the tanks internal energy
[Htank, ~, V] = MixRealVapHSVMex(Ttank, Ptank, ntank, params);
Utank = Htank - Ptank*V;  % [J]

% Collect tnak initial conditions
xy0tank = [ntank,Utank,Ttank,Ptank];  % [kmol,J,K,Pa]

% Collect electrolyzer initial conditions
xy0elect = [25, 1.5, 1000];   % [degC, V, A]

% Collect compressor initial conditions
xy0comp = [500, 510, 500];   % [degK, degK, degK]

% Collecting all initial conditions for the DAEs
xy0 = [xy0elect,xy0tank,xy0comp]'; 


%% Solve DAE ==============================================================

%Setup Mass matrix for ode15s (M = 1 for all non algebraric equations)
M = zeros(3+4+3); M(1,1) = 1; M(4,4) = 1; M(5,5) = 1; 

%Flow of feed water
f_in = 5;   % [kg/s]

%Define manipulated variables
u = [1e6, f_in*1e3/18, 50]'; % [W,mol/s,degC]
% u = [Input power,Feed water flow ,Feed water temp.]

%xy0(2) = u(1)/(p.nc*xy0(3));

%Define disturbance parameters
d = [25,2*1e-3]';   % [degC, kmol/s], [amb temperature, tank out flow] 

%Define function handle for Jacobian marix
JacobiFun = @(t,xy,u,d,p) JacbiMat(xy,u,d,p);

%Selecting whether Jacobian is used in ode15s
method = 1;   % Jacobi = 1, else 0

if method == 1
    options = odeset('Mass',M,'RelTol',1e-4,'AbsTol',1e-4, ...
        'Jacobian',JacobiFun,'Stats','on');
    disp('Jacobian __________________________')
else
    options = odeset('Mass',M,'RelTol',1e-4,'AbsTol',1e-4,'Stats','on');
    disp('No Jacobian __________________________')
end

%Solve the system using ode15s and time it.
tic
    [t,xy] = ode15s(@ElecTankStacked,[0 3600],xy0,options,u,d,p);
toc

%% Performing secondary calculation =======================================

%Calculate Hydrogen flow from DAE results. 
fH2 = ElectrolyzerStackOutputVectorized([], xy(:,1:3), p); % [mol/s]

%Unpack compressor and electrolyzer temperatures
ElecTemp = xy(:,1);        % [degK]
CompTempStage1 = xy(:,8);  % [degK]
CompTempStage2 = xy(:,9);  % [degK]
CompTempStage3 = xy(:,10); % [degK]

% The model assume a 3 stage compressor with the steps 
%  stage 1: 1 bar to 6 bar
%  stage 2: 6 bar to 40 bar
%  stage 3: 40 bar to 250 bar

%Preallocate pace for calculations. 
t_len = length(t); 
CompWork = zeros(t_len,3);  %3 stages
CompHeat = zeros(t_len,3);  %3 stages

%Calculate compressor work and heat. 
[CompWork(:,1),QheatStage1] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage1, p.P, 6e5,p.eta,p.SpeciesId);

[CompWork(:,2),QheatStage2] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage2, 6e5,40e5,p.eta,p.SpeciesId);

[CompWork(:,3),QheatStage3] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage3, 40e5,250e5,p.eta,p.SpeciesId);

%% Plotting results =======================================================

%Extract the results of the model
xy_elec = xy(:,1:3);
xy_tank = xy(:,4:7);
xy_T2 = xy(:,8:10);

% Plotting electrolizer variables =========================================
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(3,1,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_elec(:,1),'-o','LineWidth',2,'Color','#0072BD')
ylabel('T [deg C]')
legend('Cell temperature','Location','southeast')

nexttile
plot(t/60,xy_elec(:,2),'-o','LineWidth',2,'Color','#D95319')
ylabel('E_{cell} [V]')
legend('Cell voltage','Location','northeast')

nexttile
plot(t/60,xy_elec(:,3),'-o','LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
ylabel('I [A]')
legend('Current intensity','Location','southeast')

% Plotting hydrogen producton ============================================= 
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
plot(t/60,fH2,'-o','LineWidth',2,'Color','#0072BD')
xlabel('Time [min]')
ylabel('f_{H2,out} [mol/s]')
legend('Hydrogen out flow rate','location','best')

% Plotting tank ===========================================================
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(2,2,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_tank(:,1)*2.016*1e-3,'-o','LineWidth',2,'Color','#0072BD')
ylabel('m_{tank} [kg]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Mass of H_2','Location','northwest')

nexttile
plot(t/60,xy_tank(:,2),'-o','LineWidth',2,'Color','#D95319')
ylabel('U_{tank} [J]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Internal energy','Location','northwest')

nexttile
plot(t/60,xy_tank(:,3)-273.15,'-o','LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
ylabel('T_{tank} [deg C]')
legend('Temperature','Location','northwest')

nexttile
plot(t/60,xy_tank(:,4)/1e5,'-o','LineWidth',2,'Color','#A2142F')
ylabel('P_{tank} [Bar]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Pressure','Location','northwest')

% Plotting Compressor =====================================================
decimalPlaces = 1;
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(3,1,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_T2(:,1)-273.15,'-o','LineWidth',2,'Color','#0072BD')
ylabel('T_1 [deg C]')
%title('Compressor - Stage 1')
legend('Comp. 1','Location','northwest')

nexttile
plot(t/60,xy_T2(:,2)-273.15,'-o','LineWidth',2,'Color','#D95319')
ylabel('T_2 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
legend('Comp. 2','Location','northwest')

nexttile
plot(t/60,xy_T2(:,3)-273.15,'-o','LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
ylabel('T_3 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
legend('Comp. 3','Location','northwest')

%% Save figures ===========================================================

saveas(1, 'Prelim_Plots/Elec_Var.pdf', 'pdf');
saveas(2, 'Prelim_Plots/Elec_Output.pdf', 'pdf');
saveas(3, 'Prelim_Plots/Tank_Var.pdf', 'pdf');
saveas(4, 'Prelim_Plots/Comp.pdf', 'pdf');

%% Ploting compressor =====================================================

% Plotting total compressor work
figure;
plot(t/60,sum(CompWork,2),'-o','LineWidth',2,'Color','#0072BD')
title('Total compressor work')
xlabel('Time [min]')
ylabel('Work [W]')



%% Finding efficiency for power ===========================================

% PoutScale = 0.1:0.1:2.5;
% PoutScale = PoutScale * 1e6;
% 
% PoutScale_length = length(PoutScale);
% 
% LastRes = zeros(1,PoutScale_length);
% 
% for i = 1:PoutScale_length
% 
%     u(1) = PoutScale(i);
% 
%     [t,xy] = ode15s(@ElecTankStacked,[0 60],xy0,options,u,d,p);
% 
%     fH2_loop = ElectrolyzerStackOutputVectorized(t,xy(end,:),p);
%     %xy0(2:3) = xy(end,2:3)
% 
%     LastRes(i) = fH2_loop / u(1);
%     disp(i)
% 
% end
% 


==> Electrolyzer_Full_Model_March2024/Electrolysis_driver_differentPower.m <==
%% Driver script for electrolysis model ===================================
%--------------------------------------------------------------------------
%   Author:
%       Brynjolf Ernstsson (s183865@dtu.dk)
%       Magnus Poulsen     (s183991@dtu.dk)
%       Nicholas Madsen    (s183843@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Driver file to run simulation of the electrolyzer model and plot
%       results when wind power simulations are used. 
%--------------------------------------------------------------------------
%   Last edit:
%       13-06-2023
%--------------------------------------------------------------------------

%Clean workspace ==========================================================
clear; close all; clc
%%
%Setup parameter struct =================================================== 
p.A          = 2.6;                          % [m2]
p.r          = [2.18e-4, -4.25e-7];          % [ohm m2, ohm m2/C] 
p.s          = 117.93e-3;                    % [V]
p.t          = [-145.29e-3 11.794 395.68];   % [m2/A, m2 C /A, m2 C2/A]
p.nc         = 230;                          %
p.As         = 131.56;                       % [m2]
p.sigma      = 5.67e-8;                      % [W/m2 k4]
p.eps        = 0.8;                          % 
p.eta        = 0.7;                          % Compressor effiency [%]
p.hc         = 5.5;                          % [W/m2 K]
p.Cp_lye     = 3.101;                        % [kJ/(kg K)]
p.Cp_el      = 51322.1;                      % [kJ/K]
p.F          = 96485.33;                     % [C/mol]
p.f1         = 120;                          % [mA2/cm4]
p.f2         = 0.98;                         %
p.P          = 101325;                       % [Pa]
p.SpeciesId  = 1304;                         % Species ID [Hydrogen]
p.V_tank     = 25;                          % [m3] 
p.hcTank     = 56.78;                        % Heat transfer coefficient for tank [W/(K m2)]
p.Atank      = 148.38;                       % Area of tank (25 m3) [m2]

%Setup path to Termolib ===================================================
restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

% Add path to Jacobi
currentDir = pwd;
folderName = 'Jacobi';
folderPath = fullfile(currentDir, folderName);
addpath(folderPath);

% Add wind power path
folderName = 'Vindpower';
folderPath = fullfile(currentDir, folderName);
addpath(folderPath);

%% Initial Tank Conditions ================================================

% Load parameters for Thermolib of given species
params = LoadParamsMex(p.SpeciesId, 'PR', 0);
p.params = params;

% Define temperature and pressure of tank 
Ttank = 25+273.15;  % [K]
Ptank = 200e5;      % [Pa]

% Define n of tank given Ttank, Ptank, Vtank and guess n0
n0tank = 10*1e-3;   % [kmol]
ntank = fsolve(@TankInitialFun, n0tank, [], p.V_tank, Ttank, Ptank, params);

% Calculate initial condition for the tanks internal energy
[Htank, ~, V] = MixRealVapHSVMex(Ttank, Ptank, ntank, params);
Utank = Htank - Ptank*V;  % [J]

% Collect tnak initial conditions
xy0tank = [ntank,Utank,Ttank,Ptank];  % [kmol,J,K,Pa]

% Collect electrolyzer initial conditions
xy0elect = [59, 1.5, 1000];   % [degC, V, A]

% Collect compressor initial conditions
xy0comp = [500, 510, 500];   % [degK, degK, degK]

% Collecting all initial conditions for the DAEs
xy0 = [xy0elect,xy0tank,xy0comp]'; 

%% Load wind data =========================================================

run('WindData_Cleaning.m');

%% Initiate DAE Solver ====================================================

%Setup Mass matrix for ode15s (M = 1 for all non algebraric equations)
M = zeros(3+4+3); M(1,1) = 1; M(4,4) = 1; M(5,5) = 1; 

%Flow of feed water
f_in = 5;   % [kg/s]

%Define manipulated variables
u = [2e6, f_in*1e3/18, 50]'; % [W,mol/s,degC]
% u = [Input power,Feed water flow ,Feed water temp.]

%Define disturbance parameters
d = [25,2*1e-3]';   % [degC, kmol/s], [amb temperature, tank out flow] 

%Define function handle for Jacobian marix
JacobiFun = @(t,xy,u,d,p) JacbiMat(xy,u,d,p);

%Setup ODEoptions for ode15s
options = odeset('Mass',M,'RelTol',1e-3,'AbsTol',1e-3, ...
    'Jacobian',JacobiFun);
%options = odeset('Mass',M,'RelTol',1e-4,'AbsTol',1e-4);

%% Model simulations using vaiable power ==================================

%timesTest = zeros(1,10);
%for iloop = 1:10

%Initiate result vectors
t = []; xy = []; PoutRec = [];

% Run solver and time it 
tic
for i = 1:length(Pout(1:3600))
        
    u(1) = Pout(i); %Update the Power MV for each iteraiton

    [tTemp,xyTemp] = ode15s(@ElecTankStacked,[i i+1],xy0,options,u,d,p);
    %[tTemp,xyTemp] = ode15s(@ElecTankStacked,[0 60],xy0,options,u,d,p);
    PoutRec = [PoutRec;repmat(u(1),size(xyTemp,1),1)];
    t = [t;tTemp];
    xy = [xy;xyTemp];
    xy0 = xyTemp(end,:);
    disp(i)
end
toc;
%timesTest(iloop) = toc;
%disp(iloop)
%end


%% Performing secondary calculation =======================================

%Calculate Hydrogen flow from DAE results. 
fH2 = ElectrolyzerStackOutputVectorized([], xy(:,1:3), p); % [mol/s]

%Unpack compressor and electrolyzer temperatures
ElecTemp = xy(:,1);        % [degK]
CompTempStage1 = xy(:,8);  % [degK]
CompTempStage2 = xy(:,9);  % [degK]
CompTempStage3 = xy(:,10); % [degK]

% The model assume a 3 stage compressor with the steps 
%  stage 1: 1 bar to 6 bar
%  stage 2: 6 bar to 40 bar
%  stage 3: 40 bar to 250 bar

%Preallocate pace for calculations. 
t_len = length(t); 
CompWork = zeros(t_len,3);  %3 stages
CompHeat = zeros(t_len,3);  %3 stages

%Calculate compressor work and heat. 
[CompWork(:,1),QheatStage1] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage1, P, 6e5,p.eta,p.SpeciesId);

[CompWork(:,2),QheatStage2] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage2, 6e5,40e5,p.eta,p.SpeciesId);

[CompWork(:,3),QheatStage3] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage3, 40e5,250e5,p.eta,p.SpeciesId);


%% Plotting results =======================================================

%Extract the results of the model
xy_elec = xy(:,1:3);
xy_tank = xy(:,4:7);
xy_T2 = xy(:,8:10);

% Plotting electrolizer variables
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(3,1,'TileSpacing','Compact','Padding','Compact');

nexttile
%plot(t/60,xy_elec(:,1),'-o','LineWidth',2,'Color','#0072BD')
plot(t/60,xy_elec(:,1),'LineWidth',2,'Color','#0072BD')
ylabel('T [deg C]')
legend('Cell temperature','Location','southeast')

nexttile
%plot(t/60,xy_elec(:,2),'-o','LineWidth',2,'Color','#D95319')
plot(t/60,xy_elec(:,2),'LineWidth',2,'Color','#D95319')
ylabel('E_{cell} [V]')
legend('Cell voltage','Location','northeast')

nexttile
%plot(t/60,xy_elec(:,3),'-o','LineWidth',2,'Color','#77AC30')
plot(t/60,xy_elec(:,3),'LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
ylabel('I [A]')
legend('Current intensity','Location','southeast')

% Plotting hydrogen producton
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
%plot(t/60,fH2,'-o','LineWidth',2,'Color','#0072BD')
plot(t/60,fH2,'LineWidth',2,'Color','#0072BD')
xlabel('Time [min]')
ylabel('f_{H2,out} [mol/s]')
legend('Hydrogen out flow rate')

% Plotting tank
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(2,2,'TileSpacing','Compact','Padding','Compact');

nexttile
%plot(t/60,xy_tank(:,1)*2.016*1e-3,'-o','LineWidth',2,'Color','#0072BD')
plot(t/60,xy_tank(:,1)*2.016*1e-3,'LineWidth',2,'Color','#0072BD')
ylabel('m_{tank} [kg]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
%title('Mass')
legend('Mass of H_2','Location','northwest')

nexttile
%plot(t/60,xy_tank(:,2)/1e6,'-o','LineWidth',2,'Color','#D95319')
plot(t/60,xy_tank(:,2)/1e6,'LineWidth',2,'Color','#D95319')
ylabel('U_{tank} [MJ]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
%title('Internal energy')
legend('Internal energy','Location','northwest')

nexttile
%plot(t/60,xy_tank(:,3)-273.15,'-o','LineWidth',2,'Color','#77AC30')
plot(t/60,xy_tank(:,3)-273.15,'LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
%title('Tank temperature')
ylabel('T_{tank} [deg C]')
legend('Temperature','Location','northwest')

nexttile
%plot(t/60,xy_tank(:,4)/1e5,'-o','LineWidth',2,'Color','#A2142F')
plot(t/60,xy_tank(:,4)/1e5,'LineWidth',2,'Color','#A2142F')
ylabel('P_{tank} [Bar]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
%title('Tank pressure')
legend('Pressure','Location','northwest')

% Plotting Compressor
decimalPlaces = 1;
figure('Position', [100, 100, 600, 400], 'Resize', 'off')
tiledlayout(3,1,'TileSpacing','Compact','Padding','Compact');

nexttile
%plot(t/60,xy_T2(:,1)-273.15,'-o','LineWidth',2,'Color','#0072BD')
plot(t/60,xy_T2(:,1)-273.15,'LineWidth',2,'Color','#0072BD')
ylabel('T_1 [deg C]')
%title('Compressor - Stage 1')
legend('Comp. 1','Location','northwest')

nexttile
%plot(t/60,xy_T2(:,2)-273.15,'-o','LineWidth',2,'Color','#D95319')
plot(t/60,xy_T2(:,2)-273.15,'LineWidth',2,'Color','#D95319')
ylabel('T_2 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
%title('Compressor - Stage 2')
legend('Comp. 2','Location','northwest')

nexttile
%plot(t/60,xy_T2(:,3)-273.15,'-o','LineWidth',2,'Color','#77AC30')
plot(t/60,xy_T2(:,3)-273.15,'LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
%title('Compressor - Stage 3')
ylabel('T_3 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
legend('Comp. 3','Location','northwest')

%% Plotting used wind power

figure;
plot(Pout(1:240))

%% Plotting effiency curve

figure
plot(PoutRec/1e6,fH2./(PoutRec/1e6))
xlabel('Power [MW]')
ylabel('Ratio: fH2/Power [(mol/s)/MW]')
grid on


==> Electrolyzer_Full_Model_March2024/ElectrolyzerStackOutput.m <==
function [h] = ElectrolyzerStackOutput(t,xy,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       evalutates the output model of an electrolyzer stack:
%       z = h(t,x,y,p)
%       The output function is the hydrogen production rate.
%   Inputs:
%       t       :     time
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       p       :     parameters
%
%   Outputs:
%       h      :     output function
%
%--------------------------------------------------------------------------
%% ------------------------- Unpack variables -----------------------------

I = xy(3);                  % Current intensity [A]

% ------ Unpack parameters -----
A       = p.A;          % Electrode area [m2]
nc      = p.nc;         % Number of electrolytic cells
F       = p.F;          % Faraday constant [C/mol]
f1      = p.f1;         % Faraday efficiency parameter [mA2/cm4]
f2      = p.f2;         % Faraday efficiency parameter 

%% ---------------------------- Output function ---------------------------

% Compute Faraday efficiency
I_dens = (I/(A*10))^2; % Convert to mA
faraday = I_dens / ( f1 + I_dens ) * f2;

 
% Hydrogen flow rate 
f_H2 = nc/(2*F) * faraday * I;  %[mol/s]

h = f_H2;

end

==> Electrolyzer_Full_Model_March2024/ElectrolyzerStackOutputVectorized.m <==
function [z] = ElectrolyzerStackOutputVectorized(t,xy,u,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       evalutates the output model of an electrolyzer stack:
%       z = h(t,x,y,p)
%       The output function is the hydrogen production rate.
%   Inputs:
%       t       :     time
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       p       :     parameters
%
%   Outputs:
%       h      :     output function
%
%--------------------------------------------------------------------------
%% ------------------------- Unpack variables -----------------------------
T       = xy(:,1);
I       = xy(:,3);                  % Current intensity [A]

% Inputs
f_sep_1     = u(2);
f_sep_2     = u(3);
T_cool      = u(5);

% ------ Unpack parameters -----
P       = p.P;
A       = p.A;          % Electrode area [m2]
nc      = p.nc;         % Number of electrolytic cells
F       = p.F;          % Faraday constant [C/mol]
f1      = p.f1;         % Faraday efficiency parameter [mA2/cm4]
f2      = p.f2;         % Faraday efficiency parameter 

%% ---------------------------- Output function ---------------------------

% Compute Faraday efficiency
I_dens = (I/(A*10)).^2; % Convert to mA
faraday = I_dens ./ ( f1 + I_dens ) * f2;

% Compute reaction rate
r = nc/(2*F) * faraday .* I;  %[mol/s]

% Compute outgoing flows from anode and cathode based on steady state
% assumption.
f_H2            = r;

params      = LoadParamsMex(1486,'pr',0);

% Heat exchangers calculations
for i = 1:length(T)
    [hv1(i), ~] = PureRealLiqHSVMex (T(i) + 273.15,  P,  params);
end
[hv2, ~] = PureRealLiqHSVMex (T_cool + 273.15, P,  params);
dH = hv2 - hv1;          % [J/kmol]
Q_cool1 = f_sep_1*1e-3*abs(dH);   % [W] = [J/s]
Q_cool2 = f_sep_2*1e-3*abs(dH);   % [W] = [J/s]


z.f_H2 = f_H2;
z.Q_cool1 = Q_cool1;
z.Q_cool2 = Q_cool2;

end

==> Electrolyzer_Full_Model_March2024/ElectrolyzerStackStandalone.m <==
function [fg] = ElectrolyzerStackStandalone(t,xy,d,u,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       evaluates the differential-algebraic equations (DAE) describing
%       the thermal and electrochemical dynamics in an electrolyzer stack,
%       in the form. Version 2.
%
%       dx/dt = f(t,x,y,d,u,p)
%       0 = g(t,x,y,d,u,p)
%
%   Inputs:
%       t       :     time
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       u       :     manipulated variables
%       d       :     disturbance
%       p       :     parameters
%
%   Outputs:
%       fg      :     stacked f and g function
%
%--------------------------------------------------------------------------

%% --------------------- Unpack variables and parameters ------------------

% States
T       = xy(1);         % Temperature [deg C]
Ucell   = xy(2);         % Cell voltage [V]
I       = xy(3);         % Current intensity [A]

% Inputs
f_in    = u(1);        % Inlet water flow rate in the electrolyzer after mixer.
T_in    = u(2);        % Inlet water temperature

% Disturbances
T_amb   = d(1);         % Ambient temperature [deg C]
P_in    = d(2);         % Inlet power [W]

% ------------ Unpack parameters ----------
r       = p.r;          % UI model parameters [ohm cm2, ohm cm2/C] 
t       = p.t;          % UI model parameters [m2/A, m2 C /A, m2 C2/A]
s       = p.s;          % UI model parameter [V]
A       = p.A;          % Electrode area [m2]
nc      = p.nc;         % Number of electrolytic cells
As      = p.As;         % Active area of electrolyzer [m2]
hc      = p.hc;         % Convective heat transfer coefficient [W/m2 K]
Cp_el   = p.Cp_el;      % Thermal capacity of electrolyzer stack [kJ/K]
P       = p.P;          % Pressure [Pa]
F       = p.F;          % Faraday constant [C/mol]
f1      = p.f1;         % Faraday efficiency parameter [mA2/cm4]
f2      = p.f2;         % Faraday efficiency parameter 

S       = [-1, 1, 1/2]; % Stoichiometric matrix [H20, H2, O2]

%% --------Compute reversibile and thermoneutral voltages using ThermoLib---

T_Kelvin    = T + 273.15;

% Water enthalpy and entropy
params_r      = LoadParamsMex(1486);
[H_r, S_r]  = PureIdLiqHSVMex(T_Kelvin, P, params_r);

% Hydrogen and oxygen enthalpy and entropy
params_p      = LoadParamsMex([1304; 1316]);
[H_p, S_p]  = PureIdVapHSVMex(T_Kelvin, P, params_p);

% Reaction enthalpy, entropy and Gibbs free energy
DeltaH      = H_p(1)+H_p(2)*0.5-H_r;
DeltaS      = S_p(1)+S_p(2)*0.5-S_r;
DeltaG      = DeltaH - T_Kelvin*DeltaS;

% Reversible voltage
Urev        = DeltaG*1e-3/(2*F);

%% ---------------------- Mass balance ----------------------

% Compute Faraday efficiency
I_dens = (I/(A*10)).^2; % Convert to mA/cm
faraday = I_dens ./ ( f1 + I_dens ) .* f2;

% Reaction rate 
rr = nc/(2*F) * faraday .* I;  %[mol/s]

% Mass balance
% dn/dt = f_in - f + R = f_in -f + S'r
% Assume no accumation of mass in the stack (steady state)
% dn/dt = 0

% Outlet flow
f_out = [f_in; 0; 0] + S'*rr;

%% ------------------------- DAE system -----------------------------------

% ------------- 1) Energy balance -------------------------

% Compute heat flow rates [kW]

% Enthalpy flows

% Load parameters for ThermoLib
params_r      = LoadParamsMex(1486,'pr',0);
params_p      = LoadParamsMex([1304; 1316],'pr',zeros(2));

% Enthalpy in (only water at temperature T_in)
Hin     = 1e-6*f_in*PureRealLiqHSVMex(T_in + 273.15, P, params_r);

% Enthalpy out (water + products)
Hout_r  = 1e-3*f_out(1)*PureRealLiqHSVMex(T_Kelvin, P, params_r);
Hout_p  = 1e-3*f_out(2:3).*PureRealVapHSVMex(T_Kelvin, P, params_p);

Hout = (Hout_r + sum(Hout_p))*1e-3; %Total enthalpy flow out

% Loss to the ambient
% (We can change this to something more generic (only radiative f.ex.)
Q_con = As*hc*( T - T_amb );             % Heat loss to the ambient (convective)
%Q_rad = As*( sigma*eps* ( T^4 - T_amb^4 ) ); % Heat loss to the ambient (radiative)
%Q_amb =  ( Q_rad + Q_con )*1e-3;             % Total heat loss to the ambient
Q_amb = Q_con*1e-3;

% Electrical work
W_e = P_in*1e-3;

% Are we sure W_e = P_in? In the paper they express W_e like this:
% W_e = nc*(Ucell-Utn+Urev)*I*1e-3;

% Energy balance
f(1,1) = 1/Cp_el * ( Hin - Hout - Q_amb + W_e );

% -------- 2) Electrochemical U-I model -------------

% Compute overvoltages
U_ohm = (r(1) + r(2)*T)/(A) * I;                         % Ohmic overvoltage
U_act = s*log10( (t(1) + t(2)/T + t(3)/T^2)/(A) * I + 1 );    % Activation overvoltage

% Real total cell voltage
g(1,1) = Ucell - ( Urev +  U_ohm + U_act );

% 3) Power consumption
g(2,1) = P_in - nc*Ucell*I;

% Stack vectors
fg = [f;g];

end

==> Electrolyzer_Full_Model_March2024/ElectrolyzerStackv2.m <==
function [fg] = ElectrolyzerStackv2(t,xy,d,u,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       evaluates the differential-algebraic equations (DAE) describing
%       the thermal and electrochemical dynamics in an electrolyzer stack,
%       in the form. Version 2.
%
%       dx/dt = f(t,x,y,d,u,p)
%       0 = g(t,x,y,d,u,p)
%
%   Inputs:
%       t       :     time
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       u       :     manipulated variables
%       d       :     disturbance
%       p       :     parameters
%
%   Outputs:
%       fg      :     stacked f and g function
%
%--------------------------------------------------------------------------

%% --------------------- Unpack variables and parameters ------------------

% States
T       = xy(1);         % Temperature [deg C]
Ucell   = xy(2);         % Cell voltage [V]
I       = xy(3);         % Current intensity [A]
f_in    = xy(23);        % Inlet water flow rate in the electrolyzer after mixer.
T_in    = xy(24);        % Inlet water temperature

% Disturbances
T_amb   = d(1);         % Ambient temperature [deg C]
P_in    = d(2);         % Inlet power [W]

% ------------ Unpack parameters ----------
r       = p.r;          % UI model parameters [ohm cm2, ohm cm2/C] 
t       = p.t;          % UI model parameters [m2/A, m2 C /A, m2 C2/A]
s       = p.s;          % UI model parameter [V]
A       = p.A;          % Electrode area [m2]
nc      = p.nc;         % Number of electrolytic cells
As      = p.As;         % Active area of electrolyzer [m2]
hc      = p.hc;         % Convective heat transfer coefficient [W/m2 K]
Cp_el   = p.Cp_el;      % Thermal capacity of electrolyzer stack [kJ/K]
P       = p.P;          % Pressure [Pa]
F       = p.F;          % Faraday constant [C/mol]
f1      = p.f1;         % Faraday efficiency parameter [mA2/cm4]
f2      = p.f2;         % Faraday efficiency parameter 

S       = [-1, 1, 1/2]; % Stoichiometric matrix [H20, H2, O2]

%% --------Compute reversibile and thermoneutral voltages using ThermoLib---

T_Kelvin    = T + 273.15;

% Water enthalpy and entropy
params_r      = LoadParamsMex(1486);
[H_r, S_r]  = PureIdLiqHSVMex(T_Kelvin, P, params_r);

% Hydrogen and oxygen enthalpy and entropy
params_p      = LoadParamsMex([1304; 1316]);
[H_p, S_p]  = PureIdVapHSVMex(T_Kelvin, P, params_p);

% Reaction enthalpy, entropy and Gibbs free energy
DeltaH      = H_p(1)+H_p(2)*0.5-H_r;
DeltaS      = S_p(1)+S_p(2)*0.5-S_r;
DeltaG      = DeltaH - T_Kelvin*DeltaS;

% Reversible voltage
Urev        = DeltaG*1e-3/(2*F);

%% ---------------------- Mass balance ----------------------

% Compute Faraday efficiency
I_dens = (I/(A*10)).^2; % Convert to mA/cm
faraday = I_dens ./ ( f1 + I_dens ) .* f2;

% Reaction rate 
rr = nc/(2*F) * faraday .* I;  %[mol/s]

% Mass balance
% dn/dt = f_in - f + R = f_in -f + S'r
% Assume no accumation of mass in the stack (steady state)
% dn/dt = 0

% Outlet flow
f_out = [f_in; 0; 0] + S'*rr;

%% ------------------------- DAE system -----------------------------------

% ------------- 1) Energy balance -------------------------

% Compute heat flow rates [kW]

% Enthalpy flows

% Load parameters for ThermoLib
params_r      = LoadParamsMex(1486,'pr',0);
params_p      = LoadParamsMex([1304; 1316],'pr',zeros(2));

% Enthalpy in (only water at temperature T_in)
Hin     = 1e-6*f_in*PureRealLiqHSVMex(T_in + 273.15, P, params_r);

% Enthalpy out (water + products)
Hout_r  = 1e-3*f_out(1)*PureRealLiqHSVMex(T_Kelvin, P, params_r);
Hout_p  = 1e-3*f_out(2:3).*PureRealVapHSVMex(T_Kelvin, P, params_p);

Hout = (Hout_r + sum(Hout_p))*1e-3; %Total enthalpy flow out

% Loss to the ambient
% (We can change this to something more generic (only radiative f.ex.)
Q_con = As*hc*( T - T_amb );             % Heat loss to the ambient (convective)
%Q_rad = As*( sigma*eps* ( T^4 - T_amb^4 ) ); % Heat loss to the ambient (radiative)
%Q_amb =  ( Q_rad + Q_con )*1e-3;             % Total heat loss to the ambient
Q_amb = Q_con*1e-3;

% Electrical work
W_e = P_in*1e-3;

% Are we sure W_e = P_in? In the paper they express W_e like this:
% W_e = nc*(Ucell-Utn+Urev)*I*1e-3;

% Energy balance
f(1,1) = 1/Cp_el * ( Hin - Hout - Q_amb + W_e );

% -------- 2) Electrochemical U-I model -------------

% Compute overvoltages
U_ohm = (r(1) + r(2)*T)/(A) * I;                         % Ohmic overvoltage
U_act = s*log10( (t(1) + t(2)/T + t(3)/T^2)/(A) * I + 1 );    % Activation overvoltage

% Real total cell voltage
g(1,1) = Ucell - ( Urev +  U_ohm + U_act );

% 3) Power consumption
g(2,1) = P_in - nc*Ucell*I;

% Stack vectors
fg = [f;g];

end

==> Electrolyzer_Full_Model_March2024/Electrolyzer_simu_v3.m <==
%Clean workspace ==========================================================
clear; close all; clc

set(groot,'defaultAxesTickLabelInterpreter','latex');  
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');
set(0,'defaultAxesFontSize',12);

%Setup parameter struct =================================================== 
p.A          = 2.6;                          % [m2]
p.r          = [2.18e-4, -4.25e-7];          % [ohm m2, ohm m2/C] 
p.s          = 117.93e-3;                    % [V]
p.t          = [-145.29e-3 11.794 395.68];   % [m2/A, m2 C /A, m2 C2/A]
p.nc         = 230;                          %
p.As         = 131.56;                       % [m2]
p.sigma      = 5.67e-8;                      % [W/m2 k4]
p.eps        = 0.8;                          % 
p.eta        = 0.7;                          % Compressor effiency [%]
p.hc         = 5.5;                          % [W/m2 K]
p.Cp_lye     = 3.101;                        % [kJ/(kg K)]
p.Cp_el      = 51322.1;                      % [kJ/K]
p.F          = 96485.33;                     % [C/mol]
p.f1         = 120;                          % [mA2/cm4]
p.f2         = 0.98;                         %
p.P          = 101325;                       % [Pa]
p.SpeciesId  = 1304;                         % Species ID [Hydrogen]
p.V_tank     = 25;                           % Volume of the tank [m3]
p.hcTank     = 56.78;                        % Heat transfer coefficient for tank [W/(K m2)]
p.Atank      = 148.38;                       % Area of tank (25 m3) [m2]
p.Vsep1      = 5;                            % Volume of separator 1 [m3]
p.Vsep2      = 5;                            % Volume of separator 2 [m3]

%Setup path to Thermolib ===================================================
restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

%% Simulation 

%Setup Mass matrix for ode15s (M = 1 for differential equations)
DiffVar = [1,0,0,1,1,1,1,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0];
M  = diag(DiffVar);

%Define manipulated variables
% u = [fH2O_sep_1, fH2O_sep_2, f_makeup, f_H2_tank, Qcool1, Qcool2, fO2_sep_1, fH2_sep_2]
u = [1*1e3/18, 1*1e3/18, 1*1e3/18, 2,80e3,80e3, 1,1]';

%Define disturbances
%d = [Tamb, Pin, Tmakeup]
d = [25, 1.5e6, 30];

options = odeset('Mass',M,'RelTol',1e-2,'AbsTol',1e-3,'Stats','on');


%% Initial Conditions 

% Load parameters for Thermolib of given species
params = LoadParamsMex(p.SpeciesId, 'PR', 0);
p.params = params;

% Define temperature and pressure of tank 
Ttank = 25+273.15;  % [K]
Ptank = 20e5;      % [Pa]
% 
% % Define n of tank given Ttank, Ptank, Vtank and guess n0
ntank = Ptank*p.V_tank/8.3145/Ttank;

% Calculate initial condition for the tanks internal energy
[Htank, ~, V] = PureRealVapHSVMex(Ttank, Ptank, params);
Htank = 1e-3*ntank*Htank;
Utank = Htank - Ptank*p.V_tank;  % [J]

% Collect tank initial conditions
xy0tank = [ntank,Utank,Ttank-273.15,Ptank];  % [kmol,J,K,Pa]

% Electrolyzer initial conditions
xy0elect = [70, 1.7, 4000];   % [degC, V, A]

% Separators initial conditions
%xy0sep = [50, 50, -4e7, 50, 50, -4e7, 50, 101300, 50, 101300];

xy0sep = Sepx0(p);

% Compressor initial conditions
xy0comp = [500, 550, 600];   % [degK, degK, degK]

% HEX initial conditions
xy0HEX = [70, 70];   

% Mixer initial conditions
xy0mixer = [sum(u(1:3)), 70];

% Collecting all initial conditions for the DAEs
xy0 = [xy0elect,xy0sep,xy0comp,xy0tank,xy0HEX,xy0mixer]'; 

%% Solve
%Solve the system using ode15s and time it.
% tic
% [t,xy] = ode15s(@ElecTankStacked,[0 3*60],xy0,options,u,d,p);
% toc

%% Different power
Power = [1 1.5 2 2.5]*1e6;
time = [0, 20*60, 40*60, 60*60, 80*60];
PoutRec = [];
t = [];
xy = [];
for i = 1:length(Power)
        
    d(2) = Power(i); %Update the Power MV for each iteraiton

    [tTemp,xyTemp] = ode15s(@ElecTankStacked, [time(i), time(i+1)],xy0,options,u,d,p);
    %[tTemp,xyTemp] = ode15s(@ElecTankStacked,[0 60],xy0,options,u,d,p);
    PoutRec = [PoutRec;repmat(d(2),size(xyTemp,1),1)];
    t = [t;tTemp];
    xy = [xy;xyTemp];
    xy0 = xyTemp(end,:);
    disp(i)
end
%% Performing secondary calculation =======================================

%Calculate Hydrogen flow from DAE results. 
z = ElectrolyzerStackOutputVectorized([], xy, u, p); % [mol/s]

fH2 = z.f_H2;

%Unpack compressor and electrolyzer temperatures
ElecTemp = xy(:,1);        % [degK]
CompTempStage1 = xy(:,8);  % [degK]
CompTempStage2 = xy(:,9);  % [degK]
CompTempStage3 = xy(:,10); % [degK]

% The model assume a 3 stage compressor with the steps 
%  stage 1: 1 bar to 6 bar
%  stage 2: 6 bar to 40 bar
%  stage 3: 40 bar to 250 bar

%Preallocate pace for calculations. 
t_len = length(t); 
CompWork = zeros(t_len,3);  %3 stages
CompHeat = zeros(t_len,3);  %3 stages

%Calculate compressor work and heat. 
[CompWork(:,1),QheatStage1] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage1, p.P, 6e5,p.eta,p.SpeciesId);

[CompWork(:,2),QheatStage2] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage2, 6e5,40e5,p.eta,p.SpeciesId);

[CompWork(:,3),QheatStage3] = CompressorFun(fH2,ElecTemp+273.15, ... 
                                CompTempStage3, 40e5,250e5,p.eta,p.SpeciesId);

%% Plotting results =======================================================

%Extract the results of the model
xy_elec = xy(:,1:3);
xy_tank = xy(:,17:20);
xy_comp = xy(:,14:16);

% Plotting electrolyzer variables =========================================
t0 = figure('Position', [100, 100, 600, 400])
tiledlayout(6,1,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_elec(:,1),'LineWidth',2,'Color','#0072BD')
ylabel('$T$ [${}^\circ$ C]')
legend('Stack temperature','Location','southeast')

nexttile
plot(t/60,xy_elec(:,2),'LineWidth',2,'Color','#D95319')
ylabel('$\xi_{cell}$ [V]')
legend('Cell voltage','Location','southeast')

nexttile
plot(t/60,xy_elec(:,3),'LineWidth',2,'Color','#77AC30')
ylabel('$I$ [A]')
legend('Current','Location','southeast')

nexttile
plot(t/60,fH2,'LineWidth',2,'Color','#0072BD')
ylabel('$f_{out,H_2}$ [mol/s]')
legend('Hydrogen out flow rate','location','best')

nexttile
plot(t/60,PoutRec*1e-6,'LineWidth',2,'Color',"#A2142F")
ylabel('$P_{in}$ [MW]')
legend('Input power','Location','southeast')

nexttile
plot(t/60,xy(:,21),'LineWidth',2)
hold on
plot(t/60,xy(:,22),'LineWidth',2)
plot(t/60,xy(:,24),'LineWidth',2)
ylabel('Temp [${}^\circ$ C]')
xlabel('Time [min]')
legend('$T_{1,HX}$','$T_{2,HX}$','$T_{in}$','Location','northwest')

exportgraphics(t0,"electrolyzer_var.pdf")

% Plotting tank ===========================================================
t1 = figure('Position', [100, 100, 600, 400])
tiledlayout(2,2,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_tank(:,1)*2.016*1e-3,'LineWidth',2,'Color','#0072BD')
ylabel('m_{tank} [kg]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Mass of H_2','Location','northwest')

nexttile
plot(t/60,xy_tank(:,2),'LineWidth',2,'Color','#D95319')
ylabel('U_{tank} [J]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Internal energy','Location','northwest')

nexttile
plot(t/60,xy_tank(:,3)-273.15,'LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
ylabel('T_{tank} [deg C]')
legend('Temperature','Location','northwest')

nexttile
plot(t/60,xy_tank(:,4)/1e5,'LineWidth',2,'Color','#A2142F')
ylabel('P_{tank} [Bar]')
xlabel('Time [min]')
xlim([min(t) max(t)]/60)
legend('Pressure','Location','northwest')

exportgraphics(t1,"tank.pdf")

% Plotting Compressor =====================================================
decimalPlaces = 1;
t2 = figure('Position', [100, 100, 600, 400])
tiledlayout(3,1,'TileSpacing','Compact','Padding','Compact');

nexttile
plot(t/60,xy_comp(:,1)-273.15,'LineWidth',2,'Color','#0072BD')
ylabel('T_1 [deg C]')
%title('Compressor - Stage 1')
legend('Comp. 1','Location','northwest')

nexttile
plot(t/60,xy_comp(:,2)-273.15,'LineWidth',2,'Color','#D95319')
ylabel('T_2 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
legend('Comp. 2','Location','northwest')

nexttile
plot(t/60,xy_comp(:,3)-273.15,'LineWidth',2,'Color','#77AC30')
xlabel('Time [min]')
ylabel('T_3 [deg C]')
% Get the current tick values
yticks = get(gca, 'YTick');
yticklabels(sprintf(['%.' num2str(decimalPlaces) 'f\n'], yticks));
legend('Comp. 3','Location','northwest')
exportgraphics(t2,"Compressor.pdf")

% % Plotting HEX =====================================================
t3 = figure

plot(t/60,xy(:,21),'LineWidth',2)
hold on
plot(t/60,xy(:,22),'LineWidth',2)
plot(t/60,xy(:,24),'LineWidth',2)
ylabel('Temp [deg C]')
legend('$T_{1,HX}$','$T_{2,HX}$','$T_{in}$','Location','northwest')

exportgraphics(t3,"HEX.pdf")

% Plotting separators =====================================================
t4 = figure
tiledlayout(2,1,'TileSpacing','Compact','Padding','Compact');

MMH2O = 18.01528*1e-3;

nexttile
plot(t/60,xy(:,4)*MMH2O,'LineWidth',2,'Color','#0072BD')
ylabel('Mass [kg]')
%title('Compressor - Stage 1')
legend('Separator 1','Location','northwest')

nexttile
plot(t/60,xy(:,7)*MMH2O,'LineWidth',2,'Color','#D95319')
ylabel('Mass [kg]')
legend('Separator 2','Location','northwest')
exportgraphics(t4,"Separators_liq.pdf")

==> Electrolyzer_Full_Model_March2024/HEXs.m <==
function [g] = HEXs(t,xy,u,d,p)
%--------------------------------------------------------------------------
%   Author:
%   Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%
%   Inputs:
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       d       :     disturbance 
%       p       :     parameters
%
%   Outputs:
%
%--------------------------------------------------------------------------

%% Model
% Unpack states
Tsep1       = xy(10)+273.15;
Tsep2       = xy(12)+273.15;

THEX1       =  xy(21)+273.15;
THEX2       =  xy(22)+273.15;

% Unpack parameters
P         = p.P; 

% Inputs
fH2Osep1  =   u(1);
fH2Osep2  =   u(2);
Qcool1    =   u(5);
Qcool2    =   u(6);

params_H2O     = LoadParamsMex(1486, 'PR', 0);

%% ---------- Model -------------------------------------------------------
hout = PureRealLiqHSVMex(THEX1, P, params_H2O);
hin = PureRealLiqHSVMex(Tsep1, P, params_H2O);

g(1,1) = -1e-3*fH2Osep1*(hout-hin) - Qcool1;

hout = PureRealLiqHSVMex(THEX2, P, params_H2O);
hin = PureRealLiqHSVMex(Tsep2, P, params_H2O);

g(2,1) = -1e-3*fH2Osep2*(hout-hin) - Qcool2;

end

==> Electrolyzer_Full_Model_March2024/JacobiTest.m <==
%% Driver script for Jacobi test ==========================================
%--------------------------------------------------------------------------
%   Author:
%       Brynjolf Ernstsson (s183865@dtu.dk)
%       Magnus Poulsen     (s183991@dtu.dk)
%       Nicholas Madsen    (s183843@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       In this script we test the implementation of the Jacobian using the 
%       finite difference approximation. 
%--------------------------------------------------------------------------
%   Last edit:
%       15-06-2023
%--------------------------------------------------------------------------

%Clean workspace ==========================================================
clear; close all; clc

%Loading parameters
p.A         = 2.6;                          % [m2]
p.r         = [2.18e-4, -4.25e-7];          % [ohm cm2, ohm cm2/C] 
p.s         = 117.93e-3;                    % [V]
p.t         = [-145.29e-3 11.794 395.68];   % [m2/A, m2 C /A, m2 C2/A]

p.nc        = 230;
p.As        = 131.56;           % [m2]
p.sigma     = 5.67e-8;          % [W/m2 k4]
p.eps       = 0.8;              % 
p.eta       = 0.7;              % Compressor effiency [%]
p.hc        = 5.5;              % [W/m2 K]
p.Cp_lye    = 3.101;            % [kJ/(kg K)]
p.Cp_el     = 51322.1;          % [kJ/K]
p.F         = 96485.33;         % [C/mol]
p.f1        = 120;              % [mA2/cm4]
p.f2        = 0.98;
p.P         = 101325;           % [Pa]
p.SpeciesId     =   1304;       % Species ID (Hydrogen)
p.V_tank        =   25;         % [m3] Tank size
p.hcTank = 56.78;                           % Heat transfer coefficient for tank [W/(K m2)]
p.Atank = 148.38;                           % Area of tank (25 m3) [m2]

%Setup paths 
restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

% Add path to Jacobi
currentDir = pwd;
folderName = 'Jacobi';
folderPath = fullfile(currentDir, folderName);
addpath(folderPath);

% Load additional parameters

% Load parameters for Thermolib of given species
params = LoadParamsMex(p.SpeciesId, 'PR', 0);
p.params = params;

% Define T and P
Ttank = 25+273.15;          % [deg K]
Ptank = 200e5;              % [Pa]

% Define n given T, P, V and guess n0
n0tank = 1000*1e-3;         % [kmol]
ntank = fsolve(@TankInitialFun, n0tank, [], p.V_tank, Ttank, Ptank, params);

% Define U
[Htank, ~, V] = MixRealVapHSVMex(Ttank, Ptank, ntank, params);
Utank = Htank - Ptank*V;            % [J]

% Collect tnak initial conditions
xy0tank = [ntank,Utank,Ttank,Ptank];  % [kmol,J,K,Pa]

% Collect electrolyzer initial conditions
xy0elect = [59, 1.5, 1000];   % [degC, V, A]

% Collect compressor initial conditions
xy0comp = [500, 510, 510];    % [degK, degK, degK]

% Collecting all initial conditions for the DAEs
xy0 = [xy0elect,xy0tank,xy0comp]'; 

M = zeros(3+4+3); M(1,1) = 1; M(4,4) = 1; M(5,5) = 1;
f_in = 5;
u = [1e6, f_in*1e3/18, 50]';
d = [25,0.5*1e-3]';

eps = 2.22e-16; %Defining machine precision

%% Looking at all f function compined wrt. all x variables

%Initilize storage variables
x_length = length(xy0);
Jfx      = JacbiMat(xy0,u,d,p);

%Predefine error calculation constants
pert = 1.5e-8;
pertCenter = 6.1e-6;

%Setup iterations sequence for step sizes
exponenIdx = -20:0.1:5;
hx = 10.^(exponenIdx);
hx_length = length(hx);

%Define sb-figure titles
figure_names = ["$T$","$E_{cell}$","$I$","$n_{tank}$","$U_{tank}$",...
    "$T_{tank}$","$P_{tank}$","$T1_{comp}$","$T2_{comp}$","$T3_{comp}$"];

%Create figure container for plots
figure;

for j = 1:10 %Loop through all variables in the system 
    
    %Init. storage variables for the three finite difference methods. 
    JTilde_Forward  = zeros(10,hx_length);
    JTilde_Backward = zeros(10,hx_length);
    JTilde_Center   = zeros(10,hx_length);
    
    diffVar = j;
    
    hvec = zeros(10,1);
    hvec(diffVar) = 1;
    
    %Calculate step size parameter
    h = pert*max(1.0, abs(xy0(j)));
    hCenter = pertCenter*max(1.0,abs(xy0(j)));
    counter = 1;
    
    %Calculate the finite difference approximations
    for i = exponenIdx %Loop through all step sizes

        xy0h = xy0 + hvec * 10^i * h; 
        
        JTilde_Forward(:,counter) = (ElecTankStacked(0,xy0h,u,d,p) - ... 
            ElecTankStacked(0,xy0,u,d,p))/(10^i * h);
    
        xy0h = xy0 - hvec * 10^i * h; 
    
        JTilde_Backward(:,counter) = (ElecTankStacked(0,xy0,u,d,p) - ... 
            ElecTankStacked(0,xy0h,u,d,p))/(10^i * h);
    
        JTilde_Center(:,counter) = (ElecTankStacked(0,xy0 + hvec * 10^i * hCenter,u,d,p) - ...
            ElecTankStacked(0,xy0 - hvec * 10^i * hCenter,u,d,p))/(2*10^i*hCenter);
        
        counter = counter + 1;
    end

    disp(j) %Display progress in loop

    %Calculate and plot relaive error of Jacobian vs. Finite element methods 
    subplot(2,5,j)
    loglog(hx,vecnorm( JTilde_Forward - Jfx(:,diffVar) ) / ...
        max(1.0,vecnorm(Jfx(:,diffVar))) )
    hold on
    loglog(hx,vecnorm( JTilde_Backward - Jfx(:,diffVar) ) / ... 
        max(1.0,vecnorm(Jfx(:,diffVar))) )
    loglog(hx,vecnorm( JTilde_Center - Jfx(:,diffVar) ) / ... 
        max(1.0,vecnorm(Jfx(:,diffVar))) )
    if j == 4
        legend('Forward','Backward','Center','Location','best')
    end
    title(figure_names(j),'Interpreter','latex','FontSize',15)
    xlabel('h','Interpreter','latex')
    if j == 1 || j == 6
        ylabel('Relative error')
    end

end

%% Looking at all f function wrt. one x variable
%This code is used to find which specific f function for a given x that
%might have an error. 

h = 0.0001:0.01:0.1;
h_length = length(h);

Jfx    = JacbiMat(xy0,u,d,p);

JTilde_Forward  = zeros(10,h_length);
JTilde_Backward = zeros(10,h_length);
JTilde_Center   = zeros(10,h_length);

%Select the x variable to look into. 
diffVar = 6;

hvec = zeros(10,1);
hvec(diffVar) = 1;

for i = 1:h_length
    xy0h = xy0 + hvec * h(i); 

    JTilde_Forward(:,i) = (ElecTankStacked(0,xy0h,u,d,p) - ... 
        ElecTankStacked(0,xy0,u,d,p))/h(i);

    xy0h = xy0 - hvec * h(i); 

    JTilde_Backward(:,i) = (ElecTankStacked(0,xy0,u,d,p) - ...
        ElecTankStacked(0,xy0h,u,d,p))/h(i);

    JTilde_Center(:,i) = (ElecTankStacked(0,xy0 + hvec * h(i)/2,u,d,p) -...
        ElecTankStacked(0,xy0 - hvec * h(i)/2,u,d,p))/h(i);

end

figure
subplot(1,3,1)
plot(h,(JTilde_Forward - Jfx(:,diffVar))')
subplot(1,3,2)
plot(h,(JTilde_Backward- Jfx(:,diffVar))')
subplot(1,3,3)
plot(h,(JTilde_Center - Jfx(:,diffVar))')
legend('f1','g1','g2','f2','f3','g3','g4','g5','g6','g7')


==> Electrolyzer_Full_Model_March2024/Mixer.m <==
function g = Mixer(t,xy,u,d,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Calculate the mass balance in the liquid/gas separators
%
%   Inputs:
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       u       :     inputs
%       p       :     parameters
%
%   Outputs:    :     mass balance at the mixing node 
%
%
%--------------------------------------------------------------------------
%% Unpack
% Unpack inputs
fH2Osep1    = u(1);
fH2Osep2    = u(2);
f_makeup    = u(3);

% States

THEX1       = xy(21);
THEX2       = xy(22);
f_in        = xy(23);        % Inlet water flow rate in the electrolyzer after mixer.
T_in        = xy(24);

T_makeup    = d(3);

params_H2O      = LoadParamsMex(1486, 'PR', 0);

P = p.P;

%% Model

%Mass balance
g(1,1) = f_in - fH2Osep1 - fH2Osep2 - f_makeup;

% Energy balance
hHEX1   = PureRealLiqHSVMex(THEX1, P, params_H2O);
hHEX2   = PureRealLiqHSVMex(THEX2, P, params_H2O);
hin     = PureRealLiqHSVMex(T_in, P, params_H2O);
hmakeup = PureRealLiqHSVMex(T_makeup, P, params_H2O);

g(2,1) = 1e-3*(f_in*hin - fH2Osep1*hHEX1 - fH2Osep2*hHEX2 - f_makeup*hmakeup);

end

==> Electrolyzer_Full_Model_March2024/MultistageCompressor.m <==
function [gT2] = MultistageCompressor(t,xy,d,p)

%% Unpack variables and parameters
Tsep2       = xy(12)+273.15;         % Temperature [deg K]
Psep2       = xy(13);
T1comp      = xy(14);
T2comp      = xy(15);
T3comp      = xy(16);

Tamb        = d(1) + 273.15;

% Evaluate compressor equations
gT2 = zeros(3,1);
 
gT2(1,1) = RealEOS(Tsep2, T1comp, Psep2, 6e5, p.params);
gT2(2,1) = RealEOS(Tamb, T2comp, 6e5, 40e5, p.params);
gT2(3,1) = RealEOS(Tamb, T3comp, 40e5, 250e5, p.params);

end

==> Electrolyzer_Full_Model_March2024/RealEOS.m <==
function [sv] = RealEOS(T1, T2, P1, P2, params)
%--------------------------------------------------------------------------
%   Author:
%       Brynjolf Ernstsson (s183865@dtu.dk)
%       Magnus Poulsen (s183991@dtu.dk)
%       Nicholas Madsen (s183843@dtu.dk)
%
%--------------------------------------------------------------------------
%   Description:
%       evaluates dS using thermolib used for fsolve in compression
%   
%
%   Inputs:
%       T1          :   Inlet temperature to compressor [K]
%       P1          :   Operating pressure usually 1 bar [Pa]
%       T2          :   Outlet temperature of compressor [K]
%       P2          :   Outlet pressure [Pa]
%       params      :   Parameters of species (i.e. hydrogen) for Thermolib
%
%   Outputs:
%       sv          :   dS
%
%--------------------------------------------------------------------------
%% ------------- Compute sv -----------------------------------------------

[~, sv1] = PureRealVapHSVMex (T1 , P1,  params);
[~, sv2] = PureRealVapHSVMex (T2 , P2,  params);

sv(1,1) = sv2 - sv1;

end



==> Electrolyzer_Full_Model_March2024/Sep1InitialCond.m <==
function [g] = Sep1InitialCond(nH2O,nO2,V,T,P)

params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);

[HH2O, ~,  VH2O] = PureRealLiqHSVMex(T, P, params_H2O);
[HO2, ~,  VO2] = PureRealVapHSVMex(T, P, params_O2);

VTL = 1e-3*nH2O*VH2O + 1e-3*nO2*VO2;

g = VTL - V;

end

==> Electrolyzer_Full_Model_March2024/Sep2InitialCond.m <==
function [g] = Sep2InitialCond(nH2O,nH2,V,T,P)

params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_H2      = LoadParamsMex(1304, 'PR', 0);

[HH2O, ~,  VH2O] = PureRealLiqHSVMex(T, P, params_H2O);
[HH2, ~,  VH2] = PureRealVapHSVMex(T, P, params_H2);

VTL = 1e-3*nH2O*VH2O + 1e-3*nH2*VH2;

g = VTL - V;

end

==> Electrolyzer_Full_Model_March2024/SepDriver.m <==
clear
close all
clc

% Separators model - test

P = 101325;
p.Vsep1 = 2;

nH2O = 100;
T0 = 50;
nO2 = fsolve(@(x) Sep1InitialCond(nH2O,x,p.Vsep1,T0,P),500);

params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);

HH2O = PureRealLiqHSVMex(T0, P, params_H2O);
HO2 = PureRealVapHSVMex(T0, P, params_O2);

HTL = 1e-3*nH2O*HH2O + 1e-3*nO2*HO2;
UTL = HTL - P*p.Vsep1;

x0 = [nH2O,nO2,UTL,T0,P]';
u = [0,0,10,10]';

DiffVar = [1,1,1,0,0];
M  = diag(DiffVar);

options = odeset('Mass',M,'RelTol',1e-4,'AbsTol',1e-4,'Stats','on');


[T,X] = ode15s(@SeparatorsAlone,[0 60],x0,options,u,p)

==> Electrolyzer_Full_Model_March2024/SepInitialCond.m <==
function [g] = SepInitialCond(x,nO2,V,T,P)

%Usep1 = x(1); 
nH2O = x(2);

params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);
params_H2      = LoadParamsMex(1304, 'PR', 0);

[HH2O, ~,  VH2O] = PureRealLiqHSVMex(T, P, params_H2O);
[HO2, ~,  VO2] = PureRealVapHSVMex(T, P, params_O2);

%HTL = 1e-3*nH2O*HH2O + 1e-3*nO2*HO2;
VTL = VH2O + VO2;
%UTL = HTL - P*VTL;

%g(1,1) = UTL - Usep1;
g(1,1) = VTL - V;

end

==> Electrolyzer_Full_Model_March2024/Separators.m <==
function [fg] = Separators(t,xy,u,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Calculate the mass balance in the liquid/gas separators
%
%   Inputs:
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       u       :     input 
%       p       :     parameters
%
%   Outputs:    :     mass and energy balance  in the separator tanks 
%
%
%--------------------------------------------------------------------------
%% Unpack variables

% States

% Electrolyzer
T               = xy(1)+273.15;
I               = xy(3);
fH2Oin          = xy(23);

% Separators
nH2Osep1    = xy(4);
nO2sep1     = xy(5);
Usep1       = xy(6);
nH2Osep2    = xy(7);
nH2sep2     = xy(8);
Usep2       = xy(9);
Tsep1       = xy(10)+273.15;
Psep1       = xy(11);
Tsep2       = xy(12)+273.15;
Psep2       = xy(13);


% Unpack inputs
fH2Osep1      = u(1);
fH2Osep2      = u(2);
fO2sep1       = u(7);
fH2sep2       = u(8);

% Unpack parameters
A           = p.A;          % Electrode area [m2]
nc          = p.nc;         % Number of electrolytic cells
F           = p.F;          % Faraday constant [C/mol]
f1          = p.f1;         % Faraday efficiency parameter [mA2/cm4]
f2          = p.f2;         % Faraday efficiency parameter 
Vsep1       = p.Vsep1;
Vsep2       = p.Vsep2;

% Compute Faraday efficiency
I_dens = (I/(A*10)).^2; % Convert to mA/cm
faraday = I_dens ./ ( f1 + I_dens ) .* f2;

% Reaction rate 
rr = nc/(2*F) * faraday .* I;  %[mol/s]

% Mass balance electrolyzer
f_out_an    = [fH2Oin/2; 0; 0] + [1; 0 ; 1/2]*rr;
f_out_cat   = [fH2Oin/2; 0; 0] + [-2; 1 ; 0]*rr;

%% MODEL 

% Oxygen separator mass balance
f(1,1) = f_out_an(1) - fH2Osep1;
f(2,1) = f_out_an(3) - fO2sep1;

% Oxygen separator energy balance
params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);
params_H2      = LoadParamsMex(1304, 'PR', 0);

Hin     = 1e-3*f_out_an(1)*PureRealLiqHSVMex(T, Psep1, params_H2O) + ...
          1e-3*f_out_an(2)*PureRealVapHSVMex(T, Psep1, params_O2);
      
Hout    = 1e-3*fH2Osep1*PureRealLiqHSVMex(Tsep1, Psep1, params_H2O) + ...
          1e-3*fO2sep1*PureRealVapHSVMex(Tsep1, Psep1, params_O2);

f(3,1) = Hin - Hout;

% Hydrogen separator mass balance
f(4,1) = f_out_cat(1) - fH2Osep2;
f(5,1) = f_out_cat(2) - fH2sep2;

% Hydrogen separator energy balance

Hin     = 1e-3*f_out_cat(1)*PureRealLiqHSVMex(T, Psep2, params_H2O) + ...
          1e-3*f_out_cat(2)*PureRealVapHSVMex(T, Psep2, params_H2);
      
Hout    = 1e-3*fH2Osep2*PureRealLiqHSVMex(Tsep2, Psep2, params_H2O) + ...
          1e-3*fH2sep2*PureRealVapHSVMex(Tsep2, Psep2, params_H2);

f(6,1) = Hin - Hout;

% Algebraic equations - oxygen
[HH2O, ~,  VH2O] = PureRealLiqHSVMex(Tsep1, Psep1, params_H2O);
[HO2, ~,  VO2] = PureRealVapHSVMex(Tsep1, Psep1, params_O2);

HTL = 1e-3*nH2Osep1*HH2O + 1e-3*nO2sep1*HO2;
VTL = 1e-3*nH2Osep1*VH2O + 1e-3*nO2sep1*VO2;
UTL = HTL - Psep1*VTL;

g(1,1) = UTL - Usep1;
g(2,1) = VTL - Vsep1;

% Algebraic equations - hydrogen
[HH2O, ~,  VH2O] = PureRealLiqHSVMex(Tsep2, Psep2, params_H2O);
[HH2, ~,  VH2] = PureRealVapHSVMex(Tsep2, Psep2, params_H2);

HTL = 1e-3*nH2Osep2*HH2O + 1e-3*nH2sep2*HH2;
VTL = 1e-3*nH2Osep2*VH2O + 1e-3*nH2sep2*VH2;
UTL = HTL - Psep2*VTL;

g(3,1) = UTL - Usep2;
g(4,1) = VTL - Vsep2;

% Stack
fg = [f; g];

end

==> Electrolyzer_Full_Model_March2024/SeparatorsAlone.m <==
function [fg] = SeparatorsAlone(t,xy,u,p)
%--------------------------------------------------------------------------
%   Author:
%       Nicola Cantisani (nicca@dtu.dk)
%--------------------------------------------------------------------------
%   Description:
%       Calculate the mass balance in the liquid/gas separators
%
%   Inputs:
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       u       :     input 
%       p       :     parameters
%
%   Outputs:    :     mass and energy balance  in the separator tanks 
%
%
%--------------------------------------------------------------------------
%% Unpack variables

% States

% Separators
nH2Osep1    = xy(1);
nO2sep1     = xy(2);
Usep1       = xy(3);

Tsep1       = xy(4)+273.15;
Psep1       = xy(5);


% Unpack inputs
fH2Osep1      = u(1);
fO2sep1       = u(2);
f_out_an(1)   = u(3);
f_out_an(2)   = u(4);

% Unpack parameters
Vsep1       = p.Vsep1;


%% MODEL 

% Oxygen separator mass balance
f(1,1) = f_out_an(1) - fH2Osep1;
f(2,1) = f_out_an(2) - fO2sep1;

% Oxygen separator energy balance
params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);

Hin     = 1e-3*f_out_an(1)*PureRealLiqHSVMex(Tsep1, Psep1, params_H2O) + ...
          1e-3*f_out_an(2)*PureRealVapHSVMex(Tsep1, Psep1, params_O2);
      
Hout    = 1e-3*fH2Osep1*PureRealLiqHSVMex(Tsep1, Psep1, params_H2O) + ...
          1e-3*fO2sep1*PureRealVapHSVMex(Tsep1, Psep1, params_O2);

f(3,1) = Hin - Hout;

% Algebraic equations - oxygen
[HH2O, ~,  VH2O] = PureRealLiqHSVMex(Tsep1, Psep1, params_H2O);
[HO2, ~,  VO2] = PureRealVapHSVMex(Tsep1, Psep1, params_O2);

HTL = 1e-3*nH2Osep1*HH2O + 1e-3*nO2sep1*HO2;
VTL = 1e-3*nH2Osep1*VH2O + 1e-3*nO2sep1*VO2;
UTL = HTL - Psep1*VTL;

g(1,1) = UTL - Usep1;
g(2,1) = VTL - Vsep1;

% Stack
fg = [f; g];

end

==> Electrolyzer_Full_Model_March2024/Sepx0.m <==
function xy0 = Sepx0(p)

P = 101325;

nH2O = 150;
T0 = 70+273.15;

nO2 = fsolve(@(x) Sep1InitialCond(nH2O,x,p.Vsep1,T0,P),500);
nH2 = fsolve(@(x) Sep2InitialCond(nH2O,x,p.Vsep2,T0,P),500);

params_H2      = LoadParamsMex(1304, 'PR', 0);
params_H2O     = LoadParamsMex(1486, 'PR', 0);
params_O2      = LoadParamsMex(1316, 'PR', 0);

HH2O = PureRealLiqHSVMex(T0, P, params_H2O);
HO2 = PureRealVapHSVMex(T0, P, params_O2);

HTL = 1e-3*nH2O*HH2O + 1e-3*nO2*HO2;
UTL1 = HTL - P*p.Vsep1;

HH2 = PureRealVapHSVMex(T0, P, params_H2);

HTL = 1e-3*nH2O*HH2O + 1e-3*nH2*HH2;
UTL2 = HTL - P*p.Vsep2;

xy0 = [nH2O,nO2,UTL1,nH2O,nH2,UTL2,T0-273.15,P,T0-273.15,P];
end

==> Electrolyzer_Full_Model_March2024/Tank.m <==
function [fg] = Tank(t,xy,u,d,p)
%--------------------------------------------------------------------------
%--------------------------------------------------------------------------
%   Description:
%       Calculate the termodynamical properties of the tank
%
%   Inputs:
%       xy      :     stacked vector of differential and algebraic
%                     variables
%       d       :     disturbance 
%       p       :     parameters
%
%   Outputs:
%
%--------------------------------------------------------------------------

%% Model
% Unpack states
n       =   xy(17);               % [mol]
U       =   xy(18);               % [MJ]
T       =   xy(19)+273.15;        % [K]
P       =   xy(20);               % [Bar]

fH2sep2 =   u(8);

Tcomp3  =   xy(16);

% Disturbances
Tamb    =   d(1) + 273.15;

% Inputs
fout    =   u(4);

%Unpack paramters
V_tank      = p.V_tank;           
hc_tank     = p.hcTank;
A_tank      = p.Atank;

%% ---------- Model -------------------------------------------------------

% Mass balance
f(1,1) = fH2sep2 - fout;    % dn/dt

% Energy balance
params_H2      = LoadParamsMex(1304, 'PR', 0);
Hin             = fH2sep2*1e-3*PureRealVapHSVMex(Tcomp3, P, params_H2);
Hout            = fout*1e-3*PureRealVapHSVMex(T, P, params_H2);
Q_amb           = -hc_tank*A_tank*(T-Tamb);

f(2,1) = Hin - Hout + Q_amb;    % dU/dt

% Algebraic equations
[hTL, ~,  vTL] = PureRealVapHSVMex(T, P, params_H2);
HTL = 1e-3*n*hTL;
VTL = 1e-3*n*vTL;

UTL = HTL - P*VTL;

g(1,1) = UTL - U;    % 0 = Ubar - U
g(2,1) = VTL - V_tank;  % 0 = Vbar - Vtank

% if isnan(g(1,1))
%     disp('breakpoint')
% end

%g(1,1) = g(1,1)*1e-6;

% Stack vectors
fg = [f;g];

end

==> Electrolyzer_Full_Model_March2024/TankInitialFun.m <==
function [g] = TankInitialFun(n,V,T,P,params)

[~, ~, VTL] = MixRealVapHSVMex(T, P, n, params);

g = V - VTL;

end

==> Electrolyzer_Full_Model_March2024/driver_standalone_electrolyzer.m <==
%Clean workspace ==========================================================
clear; close all; clc

%Setup parameter struct =================================================== 
p.A          = 2.6;                          % [m2]
p.r          = [2.18e-4, -4.25e-7];          % [ohm m2, ohm m2/C] 
p.s          = 117.93e-3;                    % [V]
p.t          = [-145.29e-3 11.794 395.68];   % [m2/A, m2 C /A, m2 C2/A]
p.nc         = 230;                          %
p.As         = 131.56;                       % [m2]
p.sigma      = 5.67e-8;                      % [W/m2 k4]
p.eps        = 0.8;                          % 
p.eta        = 0.7;                          % Compressor effiency [%]
p.hc         = 5.5;                          % [W/m2 K]
p.Cp_lye     = 3.101;                        % [kJ/(kg K)]
p.Cp_el      = 51322.1;                      % [kJ/K]
p.F          = 96485.33;                     % [C/mol]
p.f1         = 120;                          % [mA2/cm4]
p.f2         = 0.98;                         %
p.P          = 101325;                       % [Pa]
p.SpeciesId  = 1304;                         % Species ID [Hydrogen]
p.V_tank     = 25;                           % Volume of the tank [m3]
p.hcTank     = 56.78;                        % Heat transfer coefficient for tank [W/(K m2)]
p.Atank      = 148.38;                       % Area of tank (25 m3) [m2]
p.Vsep1      = 2;                            % Volume of separator 1 [m3]
p.Vsep2      = 2;                            % Volume of separator 2 [m3]

%Setup path to Thermolib ===================================================
restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

%% Simulation 

%Setup Mass matrix for ode15s (M = 1 for differential equations)
DiffVar = [1,0,0];
M  = diag(DiffVar);

%Define manipulated variables
u = [1.5*1e3/18, 25]';

%Define disturbances
%d = [Tamb, Pin, Tmakeup]
d = [20, 2e6];

options = odeset('Mass',M,'RelTol',1e-3,'AbsTol',1e-3);

%% Initial Conditions 

% Electrolyzer initial conditions
xy0 = [70, 1.8, 4800];   % [degC, V, A]

%% Solve
%Solve the system using ode15s and time it.
tic
[t,xy] = ode15s(@ElectrolyzerStackStandalone,[0 10],xy0,options,u,d,p);
toc

==> Electrolyzer_Full_Model_March2024/mixvaptestscript.m <==


restoredefaultpath;

% Add path to Thermolib library including subfolders
addpath(genpath('/usr/local/bin/thermolib'));

% Add path to the ThermoLib data
addpath(genpath('/usr/local/data/thermolib'));

params = LoadParamsMex(1304, 'PR', 0);

[ans1,an2,ans3,ans4] = MixRealVapHSVMex(273.15, 1e5, 1, params)


==> Electrolyzer_Full_Model_March2024/readDataFromPipe.m <==
%%
clear; clc; close all;

%%

testdata = readtable('/home/s183991/Desktop/ssh-pipe-test/hello.txt', 'ReadVariableNames', false);

%%

run = 1;

index = 1;

figure

while run

    % Open the file in write mode to delete its contents
    fileID = fopen('/home/s183991/Desktop/ssh-pipe-test/hello.txt', 'w');
    
    % Close the file
    fclose(fileID);

    pause(0.5);

    testdata = readtable('/home/s183991/Desktop/ssh-pipe-test/hello.txt', 'ReadVariableNames', false);
    plot(index,testdata{end,1},'o')
    hold on
    index = index + 1;

end
